Knowledge Generation -- Variational Bayes on Knowledge Graphs

This thesis is a proof of concept for the potential of Variational Auto-Encoder (VAE) on representation learning of real-world Knowledge Graphs (KG). Inspired by successful approaches to the generation of molecular graphs, we evaluate the capabilities of our model, the Relational Graph Variational Auto-Encoder (RGVAE). The impact of the modular hyperparameter choices, encoding through graph convolutions, graph matching and latent space prior, is compared. The RGVAE is first evaluated on link prediction. The mean reciprocal rank (MRR) scores on the two datasets FB15K-237 and WN18RR are compared to the embedding-based model DistMult. A variational DistMult and a RGVAE without latent space prior constraint are implemented as control models. The results show that between different settings, the RGVAE with relaxed latent space, scores highest on both datasets, yet does not outperform the DistMult. Further, we investigate the latent space in a twofold experiment: first, linear interpolation between the latent representation of two triples, then the exploration of each latent dimension in a $95\%$ confidence interval. Both interpolations show that the RGVAE learns to reconstruct the adjacency matrix but fails to disentangle. For the last experiment we introduce a new validation method for the FB15K-237 data set. The relation type-constrains of generated triples are filtered and matched with entity types. The observed rate of valid generated triples is insignificantly higher than the random threshold. All generated and valid triples are unseen. A comparison between different latent space priors, using the $\delta$-VAE method, reveals a decoder collapse. Finally we analyze the limiting factors of our approach compared to molecule generation and propose solutions for the decoder collapse and successful representation learning of multi-relational KGs.

==> data/ip/get_triples.py <==

import json
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns

textwidth_in = 6.69423
figsize = [textwidth_in * 0.8, textwidth_in * .5]


model = 'GVAE'
permutation = '1'
delta = '_delta'

ip_name = '{}_fb15k_p{}{}'.format(model, permutation, delta)

with open('data/ip/{}.json'.format(ip_name), 'r') as f:
    all_dict = json.load(f)

ip_between2 = all_dict['interpolations.between2.text']

with open('data/ip/{}.txt'.format(ip_name), 'w+') as f:
    for n in range(10):
        f.writelines('\\texttt{'+str(ip_between2[n]).replace('_','\\_').replace('\'','').replace(', ','] [')+'}\\\\\n')


# ip_dims = [all_dict['interpolations.confi95.text.{}'.format(n for n in range(10))]]

# val = list()
# bin = list()
# lay = list()
# cod = list()
# for coder in ['encoder.mlp', 'decoder.rmlp']:   #
#     for layer in [0, 3, 5]:
#         val.extend(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['values'])
#         bin.extend(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['bins'][1:])
#         lay.extend([str(layer)]*len(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['values']))
#         cod.extend([coder.split('.')[0].capitalize() ]*len(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['values']))
#     if coder == 'encoder.mlp':
#         lay.reverse()

# df = pd.DataFrame(columns=['vals','bins','layer','part'],)
# df['vals'] = val
# df['bins'] = bin
# df['layer'] = lay
# df['part'] = cod
# bin_min, bin_max = df.bins.min(), df.bins.max()
# v_max = float(df.vals.max())

# part = 'decoder'
# palette = 'summer'            # https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f PRGn YlGn viridis_r
# palette_r = 'summer_r'
# for part in ['encoder']: 
#     df_plot = df.loc[df['part'] == part]
#     sns.set()
#     sns.set_context("paper")

#     g = sns.relplot(data=df, x="bins", y="vals", hue="layer", col="part", palette=palette, height=figsize[1], aspect=figsize[0]/figsize[1], kind="line")

#     g.set(yscale = 'log')
#     g.set(xlabel='Bins', ylabel='Values')
#     g.set(xlim=(bin_min, bin_max))
#     plt.tight_layout()
#     plt.savefig('data/ip/{}_{}.png'.format(ip_name, part))
#     plt.close()



==> data/ip/get_triples95.py <==

import json


textwidth_in = 6.69423
figsize = [textwidth_in * 0.8, textwidth_in * .5]


model = 'GVAE'
permutation = '1'
delta = '_delta'

ip_name = '{}_fb15k_p{}{}'.format(model, permutation, delta)

with open('data/ip/{}.json'.format(ip_name), 'r') as f:
    all_dict = json.load(f)

with open('data/ip/{}_conf95_all.txt'.format(ip_name), 'w+') as f:
    for i_dim in range(10):
        ip_95 = all_dict['interpolations.confidence95.text.{}'.format(i_dim)]
        f.writelines('\\hline \n')
        f.writelines(f'\\rowcolor[HTML]{{EFEFEF}} \n')
        f.writelines(f'\\textsc{{$i_{{d_z}}=' + str(i_dim+1) + '$}\\\\ \\hline \n')
        for n in range(10):
            triple2write = '\\texttt{'+str(ip_95[n]).replace('_','\\_').replace('\'','').replace(', ','] [')+'}\\\\\n'
            if './' in triple2write:
                tri_1, tri_2 = triple2write.split('./', 1)
                triple2write = tri_1 + ']' + tri_2.split(']', 1)[1]
            f.writelines(triple2write)


# ip_dims = [all_dict['interpolations.confi95.text.{}'.format(n for n in range(10))]]

# val = list()
# bin = list()
# lay = list()
# cod = list()
# for coder in ['encoder.mlp', 'decoder.rmlp']:   #
#     for layer in [0, 3, 5]:
#         val.extend(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['values'])
#         bin.extend(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['bins'][1:])
#         lay.extend([str(layer)]*len(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['values']))
#         cod.extend([coder.split('.')[0].capitalize() ]*len(all_dict['gradients/{}.{}.weight'.format(coder, str(layer))]['values']))
#     if coder == 'encoder.mlp':
#         lay.reverse()

# df = pd.DataFrame(columns=['vals','bins','layer','part'],)
# df['vals'] = val
# df['bins'] = bin
# df['layer'] = lay
# df['part'] = cod
# bin_min, bin_max = df.bins.min(), df.bins.max()
# v_max = float(df.vals.max())

# part = 'decoder'
# palette = 'summer'            # https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f PRGn YlGn viridis_r
# palette_r = 'summer_r'
# for part in ['encoder']: 
#     df_plot = df.loc[df['part'] == part]
#     sns.set()
#     sns.set_context("paper")

#     g = sns.relplot(data=df, x="bins", y="vals", hue="layer", col="part", palette=palette, height=figsize[1], aspect=figsize[0]/figsize[1], kind="line")

#     g.set(yscale = 'log')
#     g.set(xlabel='Bins', ylabel='Values')
#     g.set(xlim=(bin_min, bin_max))
#     plt.tight_layout()
#     plt.savefig('data/ip/{}_{}.png'.format(ip_name, part))
#     plt.close()



==> data/ip/plot_coder.py <==

import json
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns

textwidth_in = 6.69423
figsize = [textwidth_in * 0.8, textwidth_in * .35]


model = 'GVAE'
permutation = '0'
delta = '_delta'
param = 'bias'
for permutation in ['0', '1']:
    for delta in ['', '_delta']:
        for param in ['weight', 'bias']:
            ip_name = '{}_fb15k_p{}{}'.format(model, permutation, delta)

            with open('data/ip/{}.json'.format(ip_name), 'r') as f:
                all_dict = json.load(f)


            val = list()
            bin = list()
            lay = list()
            cod = list()
            for coder in ['encoder.mlp', 'decoder.rmlp']:   #
                for layer in [0, 3, 5]:
                    val.extend(all_dict['gradients/{}.{}.{}'.format(coder, str(layer), param)]['values'])
                    bin.extend(all_dict['gradients/{}.{}.{}'.format(coder, str(layer), param)]['bins'][1:])
                    lay.extend([str(layer)]*len(all_dict['gradients/{}.{}.{}'.format(coder, str(layer), param)]['values']))
                    cod.extend([coder.split('.')[0].capitalize() ]*len(all_dict['gradients/{}.{}.{}'.format(coder, str(layer), param)]['values']))
                # if coder == 'encoder.mlp':
                #     lay.reverse()

            df = pd.DataFrame(columns=['vals','bins','layer','part'],)
            df['vals'] = np.log([x if x!=0 else 1 for x in val])
            df['bins'] = bin
            df['layer'] = lay
            df['part'] = cod
            bin_min, bin_max = df.bins.min(), df.bins.max()
            v_max = float(df.vals.max())

            part = 'Decoder'
            palette = 'summer'            # https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f PRGn YlGn viridis_r
            palette_r = 'summer_r'
            for part in ['Encoder']: 
                df_plot = df.loc[df['part'] == part]
                sns.set()
                sns.set_context("paper")

                # g = sns.relplot(data=df, x="bins", y="vals", hue="layer", col="part", palette=palette, height=figsize[1], aspect=figsize[0]/figsize[1], kind="line")
                g = sns.catplot(x="layer", y="bins", hue="vals", col='part', data=df, legend=False, palette=palette, height=figsize[1], aspect=figsize[0]/figsize[1],)

                # Make space for the colorbar
                # g.fig.subplots_adjust(right=.92)

                # Define a new Axes where the colorbar will go
                cax = g.fig.add_axes([.96, .25, .02, .5]) #[.94, .25, .02, .6])

                # Get a mappable object with the same colormap as the data
                points = plt.scatter([], [], c=[], vmin=0, vmax=v_max, cmap=palette)

                # Draw the colorbar
                g.fig.colorbar(points, cax=cax)
                g.set(xlabel='Bins', ylabel='Values')

                # g.set(yscale = 'log')
                # g.set(xlim=(bin_min, bin_max))
                # plt.tight_layout()
                plt.savefig('data/ip/scatter_{}_{}_{}.png'.format(ip_name, part, param), bbox_inches='tight')
                plt.close()



==> graphs/plot_graph_hyp.py <==
import matplotlib
import matplotlib.pylab as plt
import os
from matplotlib.pyplot import title
import seaborn as sns
import pandas as pd
from seaborn import palettes



def plot_graph(data, metric, plot_name, figsize):
    """
    Plot the input data to latex compatible .pgg format.
    """
    sns.set()
    sns.set_context("paper")
    sns.set(rc={'figure.figsize':figsize})
    palette = 'summer'            #['copper_r', 'BuPu'afmhot_r cool_r] https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f
    fig, ax = plt.subplots(figsize=figsize)
    if metric == 'mrr':
        sns.barplot(ax=ax, data=data, y=metric, x="beta", palette=palette)
        plt.xlabel('Beta')
        plt.ylabel('MRR')
        plt.ylim=(0, .1)
    elif metric == 'loss':
        sns.lineplot(ax=ax, data=data, y=metric, x="epoch", hue='beta', palette=palette)
        plt.legend(loc='upper right', title=r'$\beta$')
        plt.xlabel('Epoch')
        plt.ylabel('ELBO')
    # plt.title(t_name.replace('_', ' ').title())
    plt.show()
    folder = os.path.dirname(os.path.abspath(__file__)) + '/plots/'
    if not os.path.isdir(folder):
        os.makedirs(folder)
    # plt.savefig(folder + '{}.pgf'.format(plot_name))
    plt.savefig(folder + '{}.png'.format(plot_name), bbox_inches='tight')



if __name__ == "__main__":
    
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)

    textwidth_in = 6.69423
    figsize = [textwidth_in * 0.8, textwidth_in * .5]
    for ds in ['fb', 'wn']:
        for metric in ['loss']:

            plot_name = 'beta_{}_{}'.format(metric, ds)
            
            beta_list = [0,1,10,100]
            df_list = list()
            for beta in beta_list:
                df_1 = pd.read_csv('graphs/data/beta/beta_{}_all_b{}.csv'.format(ds, beta))
                df_1.drop([col for col in df_1.columns if ('__MIN' in col or '__MAX' in col)], axis=1, inplace=True)
                
                col_dict = dict(zip(df_1.columns, ['step','loss','mrr','epoch']))
                
                df_1 = df_1.rename(columns=col_dict)
                df_1.fillna(method='bfill', inplace=True)
                df_1['beta'] = [str(beta)] * len(df_1)
                df_list.append(df_1)

            df_plot = pd.concat(df_list, axis=0)
            print('Total {}'.format(len(df_plot)))
            # df_plot.mrr = df_plot.mrr * 500

            # df2.to_csv('beta_plot.csv')
            plot_graph(df_plot, metric, plot_name, figsize)

==> graphs/plot_graph_hyp_bar.py <==
import matplotlib
import matplotlib.pylab as plt
import os
from matplotlib.pyplot import title
import seaborn as sns
import pandas as pd



def plot_graph(data, metric, plot_name, figsize):
    """
    Plot the input data to latex compatible .pgg format.
    """
    sns.set()
    sns.set_context("paper")
    sns.set(rc={'figure.figsize':figsize})
    palette = 'summer'            #['copper_r', 'BuPu'afmhot_r cool_r] https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f
    fig, ax = plt.subplots(figsize=figsize)
    if metric == 'mrr':
        sns.set_theme(style="whitegrid")

        g = sns.catplot(data=data, kind="bar", x='beta', y=metric, ci='sd', palette=palette, height=figsize[1], aspect=figsize[0]/figsize[1])
        g.despine(left=True)
        g.set(ylim=(0, .1))



        # sns.barplot(ax=ax, data=data, y=metric, x="beta", palette=palette)
        plt.xlabel(r'$\beta$')
        plt.ylabel('MRR')
        # plt.ylim(0, .1)
    # plt.title(t_name.replace('_', ' ').title())
    # plt.show()
    folder = os.path.dirname(os.path.abspath(__file__)) + '/plots/'
    if not os.path.isdir(folder):
        os.makedirs(folder)
    # plt.savefig(folder + '{}.pgf'.format(plot_name))
    plt.savefig(folder + '{}.png'.format(plot_name), bbox_inches='tight')



if __name__ == "__main__":
    
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)

    textwidth_in = 6.69423
    figsize = [textwidth_in * 0.8, textwidth_in * .5]
    for ds in ['fb', 'wn']:
        for metric in ['mrr']:

            plot_name = 'beta_{}_{}'.format(metric, ds)
            beta_list = [0,1,10,100]
            df_list = list()
            for beta in beta_list:
                df_1 = pd.read_csv('graphs/data/beta/beta_{}_all_b{}.csv'.format(ds, beta))
                df_1.drop([col for col in df_1.columns if ('__MIN' in col or '__MAX' in col)], axis=1, inplace=True)
                
                col_dict = dict(zip(df_1.columns, ['step','loss','mrr','epoch']))
                
                df_1 = df_1.rename(columns=col_dict)
                df_1.fillna(method='bfill', inplace=True)
                df_1['beta'] = [str(beta)] * len(df_1)
                df_list.append(df_1)

            df_plot = pd.concat(df_list, axis=0)
            print('Total {}'.format(len(df_plot)))
            # df_plot.mrr = df_plot.mrr * 500

            # df2.to_csv('beta_plot.csv')
            plot_graph(df_plot, metric, plot_name, figsize)

==> graphs/plot_graph_lp.py <==
import matplotlib
import matplotlib.pylab as plt
import os
import seaborn as sns
import pandas as pd
import itertools
import numpy as np




def plot_graph(data, baseline, plot_name, figsize, legend):
    """
    Plot the input data to latex compatible .pgg format.
    """
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)
    # sns.set()
    sns.set_context("paper")
    # sns.set(rc={'figure.figsize':figsize})
    palette = 'summer'            #['copper_r', 'BuPu'afmhot_r cool_r] https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f

    sns.set_theme(style="whitegrid")

    g = sns.catplot(data=data, kind="bar", x='model', y='score', hue="Metric", ci='sd', palette=palette, legend=legend, legend_out=True, height=figsize[1], aspect=figsize[0]/figsize[1])
    g.despine(left=True)
    g.set(ylim=(0, .1))
    g.map(plt.axhline, y=baseline, color='purple', linestyle='dotted')
    # plt.legend(loc='upper right', title='Metric')
    plt.xlabel('')
    plt.ylabel('Score')
    # plt.title(t_name.replace('_', ' ').title())
    folder = os.path.dirname(os.path.abspath(__file__)) + '/plots/'
    if not os.path.isdir(folder):
        os.makedirs(folder)
    # plt.savefig(folder + '{}.pgf'.format(plot_name))
    plt.savefig(folder + '{}{}.png'.format(plot_name, '' if legend else '_wol'), bbox_inches='tight')



if __name__ == "__main__":
    
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)

    col_names = ['hits@1','hits@10','hits@3','mrr']
    legend = True
    for ds in ['fb', 'wn']:
        temp_names =['']
        df_list = list()
        df_plot = pd.DataFrame()
        baseline = 0.006
        if ds == 'wn':
            legend = False
            baseline = 0.0015
        plot_name = 'lp_{}'.format(ds)
        textwidth_in = 6.69423
        figsize = [textwidth_in * 0.8, textwidth_in * .5]
        for model in ['GVAE', 'GCVAE']:

            df_1 = pd.read_csv('graphs/data/LP/lp_{}_{}.csv'.format(model, ds))
            df_temp = df_1[[col for col in df_1.columns if '_temp' in col ]]
            df_temp.drop([col for col in df_temp.columns if ('__MIN' in col or '__MAX' in col)], axis=1, inplace=True)
            std = df_temp.std(axis=0).to_list()
            std = np.array(std[-1:]+std[:-1])


            df_1.drop([col for col in df_1.columns if ('__MIN' in col or '__MAX' in col or '_temp' in col)], axis=1, inplace=True)
            df_1.drop(['Step'], axis=1, inplace=True)
            df_1 = df_1.rename(columns=dict(zip(df_1.columns, col_names)))
            scale = .5 if ds == 'fb' else .6
            for n in [0, scale,-scale]:
                df_plot['score'] = np.array(df_1.stack([0]).to_list()) + n*std
                df_plot['model'] = ['RGVAE' if model=='GVAE' else 'cRGVAE'] * len(df_plot)
                df_plot['Metric'] = col_names
                df_list.append(df_plot.copy())
            
            # df_1.fillna(method='bfill', inplace=True)
            # df_list.append(df_1.loc([metric]) for metric in col_names)

        df_plot = pd.concat(df_list, axis=0)
        df_plot.to_csv('graphs/data/LP/lp_{}.csv'.format(ds))
        print('Total {}'.format(len(df_plot)))
        # df_plot.mrr = df_plot.mrr * 500

        # df2.to_csv('beta_plot.csv')
        plot_graph(df_plot, baseline, plot_name, figsize, legend)

==> graphs/plot_kg.py <==
import matplotlib
import matplotlib.pylab as plt
import os
from matplotlib.pyplot import legend, title
from numpy.core.defchararray import array
from numpy.lib.shape_base import column_stack
import seaborn as sns
import pandas as pd
import itertools
import numpy as np




def plot_graph(data, plot_name, figsize, legend):
    """
    Plot the input data to latex compatible .pgg format.
    """
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)
    # sns.set()
    sns.set_context("paper")
    # sns.set(rc={'figure.figsize':figsize})
    palette = 'summer'            #['copper_r', 'BuPu'afmhot_r cool_r] https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f

    sns.set_theme(style="whitegrid")

    g = sns.catplot(data=data, kind="bar", x='Model', y='Score', hue="Loss", ci='sd', palette=palette, legend=legend, legend_out=True, height=figsize[1], aspect=figsize[0]/figsize[1])
    g.despine(left=True)
    g.set(ylim=(0, .5))
    g.map(plt.axhline, y=0.3633, color='purple', linestyle='dotted')
    # plt.legend(loc='upper right', title='Metric')
    g.set(xlabel='', ylabel='Score')
    # plt.title(t_name.replace('_', ' ').title())
    folder = os.path.dirname(os.path.abspath(__file__)) + '/plots/'
    if not os.path.isdir(folder):
        os.makedirs(folder)
    # plt.savefig(folder + '{}.pgf'.format(plot_name))
    g.savefig(folder + '{}{}.png'.format(plot_name, '' if legend else '_wol'))
    # plt.savefig(folder + '{}{}.png'.format(plot_name, '' if legend else '_wol'))



if __name__ == "__main__":
    
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)

    std = 'all'
    # col_names = ['hits@1','hits@10','hits@3','mrr']
    # temp_names =['']
    df_list = list()
    df_plot = pd.DataFrame()
    legend = True
    # for std in ['', 'std2']:
    #     if std == 'std2':
    #         legend = False
    plot_name = 'kg_{}'.format(std)
    textwidth_in = 6.69423
    figsize = [textwidth_in * 0.8, textwidth_in * .5]


    # df_1 = pd.read_csv('graphs/data/kg_valid.csv')
    # df_1.drop([col for col in df_1.columns if ('__MIN' in col or '__MAX' in col or 'Step' in col)], axis=1, inplace=True)

    # # df_temp = df_1[[col for col in df_1.columns if '_temp' in col ]]
    # # df_temp.drop([col for col in df_temp.columns if ('__MIN' in col or '__MAX' in col)], axis=1, inplace=True)
    # # std = df_temp.std(axis=0).to_list()
    # # std = np.array(std[-1:]+std[:-1])
    # # col_names = ['score','model', 'loss', 'std']
    # for col in df_1.columns:
        
    #         df_append = pd.DataFrame()
    #         df_append['Score'] = df_1[col]
    #         df_append['Model'] = ['RGVAE' if 'GVAE' in col else 'cRGVAE'] * len(df_append)
    #         if 'std' in col:
    #             df_append['Loss'] = ['permute sigma2' if 'p1' in col else 'standard sigma2'] * len(df_append)
    #         else:
    #             df_append['Loss'] = ['permute sigma1' if 'p1' in col else 'standard sigma1'] * len(df_append)
    #         df_list.append(df_append)
    # df_plot = pd.concat(df_list, axis=0)

    # df_plot.to_csv('graphs/data/kg/kg_{}.csv'.format(std))


    df_plot = pd.read_csv('graphs/data/kg/kg_{}.csv'.format(std))
    print('Total {}'.format(len(df_plot)))
    # df_plot.mrr = df_plot.mrr * 500

    # df2.to_csv('beta_plot.csv')
    plot_graph(df_plot, plot_name, figsize, legend)

==> graphs/plot_permute.py <==
import matplotlib
import matplotlib.pylab as plt
import os
import seaborn as sns
import pandas as pd
import numpy as np




def plot_graph(data, metric, plot_name, figsize, legend):
    """
    Plot the input data to latex compatible .pgg format.
    """
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)
    # sns.set()
    sns.set()
    sns.set_context("paper")
    sns.set(rc={'figure.figsize':figsize})
    # sns.set(rc={'figure.figsize':figsize})
    palette = 'summer'            #['copper_r', 'BuPu'afmhot_r cool_r] https://medium.com/@morganjonesartist/color-guide-to-seaborn-palettes-da849406d44f
    fig, ax = plt.subplots(figsize=figsize)

    sns.lineplot(ax=ax, data=data, x='Epoch', y=metric, hue='Model', ci=None, style='$\mathcal{L}$', palette=palette, legend=legend,)
    if legend:
        plt.legend(loc='upper right', bbox_to_anchor=(1.33, 1), frameon=False, facecolor='white')
    plt.xlabel('Epoch')
    plt.ylabel('ELBO' if metric=='loss' else 'Permutation rate')

    # g = sns.catplot(data=data, kind="line", x='epoch', y=metric, hue='model', style='$\mathcal{L}$', ci='sd', palette=palette, legend=legend, legend_out=True, height=figsize[1], aspect=figsize[0]/figsize[1])
    # g.despine(left=True)
    # g.set(ylim=(0, .1))
    # g.map(plt.axhline, y=baseline, color='purple', linestyle='dotted')
    # plt.legend(loc='upper right', title='Metric')
    # plt.title(t_name.replace('_', ' ').title())
    folder = os.path.dirname(os.path.abspath(__file__)) + '/plots/'
    if not os.path.isdir(folder):
        os.makedirs(folder)
    # plt.savefig(folder + '{}.pgf'.format(plot_name))
    plt.savefig(folder + '{}{}.png'.format(plot_name, '' if legend else '_wol'), bbox_inches='tight')



if __name__ == "__main__":
    
    pd.set_option('display.max_rows', None)
    pd.set_option('display.max_columns', None)
    pd.set_option('display.width', None)
    pd.set_option('display.max_colwidth', None)

    df_1 = pd.read_csv('graphs/data/permute_all.csv')
    df_1.fillna(method='bfill', inplace=True)

    textwidth_in = 6.69423
    figsize = [textwidth_in * 0.8, textwidth_in * .5]
    df_1.drop([col for col in df_1.columns if ('__MIN' in col or '__MAX' in col or '_temp' in col)], axis=1, inplace=True)
    df_1.drop(['Step'], axis=1, inplace=True)
    for metric in ['loss', 'permutation']:
        plot_name = 'permute_{}'.format(metric)
        df_list = list()
        df_plot = pd.DataFrame(columns=[metric, 'Epoch', 'Model', '$\mathcal{L}$'])
        legend = True if metric=='loss' else False
        for model in ['GVAE', 'GCVAE']:
            for perm in ['p1','p0']:
                df = pd.DataFrame()
                cal2keep = [col for col in df_1.columns if (model in col and perm in col)]
                m_col = [col for col in cal2keep if metric in col]
                df[metric] = df_1[m_col[0]]
                df['Model'] = ['RGVAE' if model=='GVAE' else 'cRGVAE'] * len(df)
                df['$\mathcal{L}$'] = ['permute' if perm=='p1' else 'standard'] * len(df)
                e_col = [col for col in cal2keep if 'epoch' in col]
                df['Epoch'] = df_1[e_col[0]]
                df_list.append(df.copy())
        df_plot = pd.concat(df_list, axis=0)
        # df_plot.to_csv('graphs/data/LP/lp_{}.csv'.format(ds))
        print('Total {}'.format(len(df_plot)))
        # df_plot.mrr = df_plot.mrr * 500
                                                    
        # df2.to_csv('beta_plot.csv')
        plot_graph(df_plot, metric, plot_name, figsize, legend)

